Notes on Biadjoint Amplitudes, ${\rm Trop}\,G(3,7)$ and $X(3,7)$ Scattering Equations

In these notes we use the recently found relation between facets of tropical Grassmannians and generalizations of Feynman diagrams to compute all "biadjoint amplitudes" for $n=7$ and $k=3$. We also study scattering equations on $X(3,7)$, the configuration space of seven points on $\mathbb{CP}^2$. We prove that the number of solutions is $1272$ in a two-step process. In the first step we obtain $1162$ explicit solutions to high precision using near-soft kinematics. In the second step we compute the matrix of $360\times 360$ biadjoint amplitudes obtained by using the facets of ${\rm Trop}\, G(3,7)$, subtract the result from using the $1162$ solutions and compute the rank of the resulting matrix. The rank turns out to be $110$, which proves that the number of solutions in addition to the $1162$ explicit ones is exactly $110$.

==> anc/Number_of_Solutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     45572,       1008]
NotebookOptionsPosition[     43625,        966]
NotebookOutlinePosition[     43973,        981]
CellTagsIndexPosition[     43930,        978]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Ancillary file (3/3) to \[OpenCurlyDoubleQuote]Notes on Biadjoint \
Amplitudes, ",
  FontSize->12,
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"Trop", " ", 
    RowBox[{"G", "(", 
     RowBox[{"3", ",", "7"}], ")"}]}], TraditionalForm]],
  FontSize->12,
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "20f29d00-b0de-47b0-913f-3091bd4ca288"],
 StyleBox[" and ",
  FontSize->12,
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"X", "(", 
    RowBox[{"3", ",", "7"}], ")"}], TraditionalForm]],
  FontSize->12,
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "b44efee6-61b4-400a-b914-a085fc986ebf"],
 StyleBox[" Scattering Equations\[CloseCurlyDoubleQuote]\nby Freddy Cachazo \
and Jairo M. Rojas \n(arXiv: 1906.05979).",
  FontSize->12,
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7686861933555174`*^9, 3.7686862732795177`*^9}, {
  3.7686872326684113`*^9, 3.768687250554773*^9}, {3.7687697135978885`*^9, 
  3.7687698006955633`*^9}, {3.768769853778659*^9, 3.7687698887785587`*^9}, {
  3.768820344372864*^9, 3.768820358646809*^9}, {3.769380497362296*^9, 
  3.769380502689129*^9}, {3.791465882940647*^9, 
  3.7914658862508764`*^9}},ExpressionUUID->"b2b7d281-0eb5-45ec-95ff-\
ed7d5ecb744d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Determination of Number of Solutions to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", 
    RowBox[{"(", 
     RowBox[{"3", ",", "7"}], ")"}]], TraditionalForm]],ExpressionUUID->
  "907b4d77-d5f3-4020-b641-df7b2542ab22"],
 " Scattering Equations"
}], "Title",
 CellChangeTimes->{{3.7686631687283487`*^9, 3.768663173585544*^9}, {
  3.7686632299829493`*^9, 3.768663241862015*^9}, {3.7686875320976815`*^9, 
  3.768687546078741*^9}, {3.7693813856739397`*^9, 
  3.769381426210257*^9}},ExpressionUUID->"9ca413a5-4279-48e5-a677-\
e5547c927f1e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Independent orderings for n=7. In general there are ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "!"}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "be4fc287-4891-4109-88fd-78bf6d5b4246"],
 " such orderings."
}], "Section",
 CellChangeTimes->{{3.768663258598812*^9, 3.7686632644860773`*^9}, {
  3.769381459955392*^9, 3.769381512162262*^9}, {3.769381593469303*^9, 
  3.7693815939927697`*^9}},ExpressionUUID->"20ae8619-f5bb-4553-a477-\
0756f986674b"],

Cell["Definition of independent orderings.", "Text",
 CellChangeTimes->{{3.7686877060254135`*^9, 3.768687733312604*^9}, {
  3.7686877699762*^9, 
  3.7686877755061417`*^9}},ExpressionUUID->"05ef30cb-e218-4fb6-9cd0-\
25031d8354e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"orderings", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", 
       RowBox[{"(", 
        RowBox[{"Permutations", "[", 
         RowBox[{"Range", "[", 
          RowBox[{"2", ",", "7"}], "]"}], "]"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "\[GreaterEqual]", 
        RowBox[{"#", "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "&"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"lenorderings", "=", 
  RowBox[{"Length", "[", "orderings", "]"}]}]}], "Input",
 CellChangeTimes->{{3.768657999274766*^9, 3.768658002758353*^9}, {
   3.7686583671076407`*^9, 3.768658399568734*^9}, {3.768658439621786*^9, 
   3.7686584481978807`*^9}, {3.76865860790928*^9, 3.768658608143592*^9}, {
   3.76865928698403*^9, 3.768659287046516*^9}, {3.7686601972079935`*^9, 
   3.7686601975516043`*^9}, {3.76866114515191*^9, 3.768661146839182*^9}, 
   3.7686626761817656`*^9, 3.768706665285404*^9, 3.768820363276208*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"c3d266bd-42ed-4054-b4de-41781be2da63"],

Cell[BoxData["360"], "Output",
 CellChangeTimes->{3.7688203640094786`*^9, 3.7688229435133324`*^9, 
  3.768823275708288*^9, 3.768823365999116*^9, 3.7693813509346333`*^9, 
  3.7693834464060545`*^9, 3.7694334714903746`*^9, 3.7694342886401467`*^9, 
  3.769434356072379*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"fe22cd2b-4f16-42d9-9392-cbfc0aa3a608"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Matrices of amplitudes computed using ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Trop", " ", 
    RowBox[{"G", "(", 
     RowBox[{"3", ",", "7"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "9a244353-a524-4d71-9171-0b7fe85eb7a6"],
 " and matrix of approximate amplitudes using 1162 solutions as described in \
section 4 with 75 digits of precision."
}], "Section",
 CellChangeTimes->{{3.768663258598812*^9, 3.7686632644860773`*^9}, {
  3.768822604348008*^9, 3.768822622806053*^9}, {3.7688234744905725`*^9, 
  3.768823539009162*^9}, {3.7693815514443984`*^9, 3.769381613401278*^9}, {
  3.769382436928898*^9, 3.7693824410841713`*^9}, {3.7694596653463745`*^9, 
  3.769459666117303*^9}},ExpressionUUID->"cc934213-2663-47e1-a203-\
31a9e7279bcd"],

Cell[TextData[{
 "We import the two 360x360 matrices needed to compute the matrix of \
differences ",
 Cell[BoxData[
  FormBox["\[CapitalDelta]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "82c6f49c-1823-4ca8-9e9e-227d389d8faf"],
 " defined in Eq. 4.2."
}], "Text",
 CellChangeTimes->{{3.7686877060254135`*^9, 3.768687733312604*^9}, {
  3.7686877699762*^9, 3.7686877755061417`*^9}, {3.7688226641683064`*^9, 
  3.768822689239751*^9}, {3.7693816272710505`*^9, 
  3.7693816759020357`*^9}},ExpressionUUID->"0be48f05-91a1-4c9e-adae-\
c816eb348f7c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<mTropmatrix\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<mscEqsolsmatrix\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.768657999274766*^9, 3.768658002758353*^9}, {
   3.7686583671076407`*^9, 3.768658399568734*^9}, {3.768658439621786*^9, 
   3.7686584481978807`*^9}, {3.76865860790928*^9, 3.768658608143592*^9}, {
   3.76865928698403*^9, 3.768659287046516*^9}, {3.7686601972079935`*^9, 
   3.7686601975516043`*^9}, {3.76866114515191*^9, 3.768661146839182*^9}, 
   3.7686626761817656`*^9, 3.768706665285404*^9, 3.768820363276208*^9, {
   3.7688226294403734`*^9, 3.7688226602954454`*^9}, {3.768822896652635*^9, 
   3.7688228982694817`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"01dd0249-d342-4a99-904d-1cd6c7eb28fc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Matrix of Differences ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", " ", "=", " ", 
    RowBox[{
     SubscriptBox["m", "scEq"], " ", "-", " ", 
     SubscriptBox["m", "Trop"]}]}], TraditionalForm]],ExpressionUUID->
  "cf6a4e1e-3b0c-4500-aaaa-d86e30bf8889"]
}], "Section",
 CellChangeTimes->{{3.768663281496714*^9, 3.768663304958319*^9}, {
  3.7686634014442806`*^9, 3.7686634079524384`*^9}, {3.76882355844958*^9, 
  3.7688235622549114`*^9}, {3.769381685873556*^9, 
  3.769381728730541*^9}},ExpressionUUID->"a0d962a6-9760-4ac2-bb43-\
e5cd8f8c43ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mdifferences", "=", 
   RowBox[{"mTropmatrix", "-", "mscEqsolsmatrix"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7688208165993586`*^9, 3.7688209182405314`*^9}, 
   3.7688213047845616`*^9, {3.7688227137827787`*^9, 3.768822722113763*^9}, {
   3.7688229714254007`*^9, 3.76882297434167*^9}, {3.7693821635900135`*^9, 
   3.7693821659488535`*^9}, {3.7693824713114653`*^9, 
   3.7693824723580933`*^9}, {3.7693825192221174`*^9, 3.769382522908763*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a7544411-afaa-4dfc-9f0d-b70bd9d63388"]
}, Closed]],

Cell[CellGroupData[{

Cell["Eigenvalues", "Section",
 CellChangeTimes->{{3.7686633137967873`*^9, 
  3.7686633186489954`*^9}},ExpressionUUID->"d28e429e-ee0a-40be-9895-\
0d38d34442be"],

Cell["\<\
Eigenvalue computation. We observe that only 110 of them are non-vanishing.\
\>", "Text",
 CellChangeTimes->{{3.7686878262267733`*^9, 3.76868784512856*^9}, {
  3.769381950453968*^9, 
  3.7693819863518143`*^9}},ExpressionUUID->"bf6e017b-a447-4fcb-afb0-\
23ee4448d797"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigenvalues", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"N", "[", 
          RowBox[{"mdifferences", ",", "50"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "#1", "]"}], "<", 
         RowBox[{"Abs", "[", "#2", "]"}]}], "&"}]}], "]"}], ",", "6"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.768660977722665*^9, 3.7688227572864923`*^9, {3.7693827281648984`*^9, 
   3.7693827321484814`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a34f098b-6945-4af7-b390-5457823f5506"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogPlot", "[", 
  RowBox[{
   RowBox[{"Reverse", "[", "eigenvalues", "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<Eigenvalues of \[CapitalDelta]\>\"", ",", "25"}], "]"}]}], 
   ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\>\"", ",", "15"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<Absolute Value\>\"", ",", "15"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "360", ",", "50"}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"{", "}"}]}], "]"}], ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{"i", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "360", ",", "50"}], "}"}]}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"110", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick"}], "}"}]}], 
          "}"}], "}"}]}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7693820346720266`*^9, 3.7693820362146316`*^9}, {
  3.7693820853112955`*^9, 3.7693820958193684`*^9}, {3.769382143782162*^9, 
  3.7693821768525314`*^9}, {3.769382426603202*^9, 3.769382447660587*^9}, {
  3.7693826966724052`*^9, 3.7693827179799423`*^9}, {3.7693828031003933`*^9, 
  3.7693830822867966`*^9}, {3.7693831126704473`*^9, 3.769383212943808*^9}, {
  3.769383260319124*^9, 3.769383379869055*^9}, {3.769383501005252*^9, 
  3.769383576362551*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"48edf500-05e1-4d27-acba-8e0745d2cc65"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdz3tcTHkfB/BDLi3dtsW6lEaExSqXRUU+6SKp7aa7OF2mEtU008RT5Hg2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      "]]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334],
       AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0., -191.62637684814274`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox["\"Absolute Value\"", 15, StripOnInput -> False], 
      TraditionalForm], None}, {
     FormBox[
      StyleBox["\"\"", 15, StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->Automatic,
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {{{0, 
        FormBox["0", TraditionalForm]}, {50, 
        FormBox["50", TraditionalForm]}, {100, 
        FormBox["100", TraditionalForm]}, {150, 
        FormBox["150", TraditionalForm]}, {200, 
        FormBox["200", TraditionalForm]}, {250, 
        FormBox["250", TraditionalForm]}, {300, 
        FormBox["300", TraditionalForm]}, {350, 
        FormBox["350", TraditionalForm]}}, {{0, 
        FormBox["0", TraditionalForm]}, {50, 
        FormBox["50", TraditionalForm]}, {100, 
        FormBox["100", TraditionalForm]}, {150, 
        FormBox["150", TraditionalForm]}, {200, 
        FormBox["200", TraditionalForm]}, {250, 
        FormBox["250", TraditionalForm]}, {300, 
        FormBox["300", TraditionalForm]}, {350, 
        FormBox["350", TraditionalForm]}}}}, {{{{-170.39129688155938`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "74"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-124.33959502167846`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "54"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-78.28789316179756, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "34"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-193.41714781149983`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-191.1145627185058, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-188.81197762551176`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-186.5093925325177, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-184.20680743952366`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-181.90422234652962`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-179.60163725353556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-177.29905216054152`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-174.99646706754748`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-172.69388197455342`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-168.08871178856535`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-165.78612669557128`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-163.48354160257725`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-161.1809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-158.87837141658915`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-156.5757863235951, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-154.27320123060107`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-151.970616137607, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-149.66803104461297`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-147.36544595161894`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-145.06286085862487`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-142.76027576563084`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-140.4576906726368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-138.15510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-135.8525204866487, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-133.54993539365464`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-131.2473503006606, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-128.94476520766656`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-126.64218011467251`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-122.03700992868443`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-119.73442483569038`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-117.43183974269633`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-115.12925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-112.82666955670824`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-110.52408446371419`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-108.22149937072015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-105.9189142777261, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-103.61632918473205`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-101.31374409173802`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-99.01115899874397, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-96.70857390574992, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-94.40598881275588, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-92.10340371976183, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-89.80081862676778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-87.49823353377374, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-85.19564844077969, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-82.89306334778564, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-80.5904782547916, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-75.9853080688035, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-73.68272297580947, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-71.38013788281542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-69.07755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-66.77496769682732, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-64.47238260383328, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-62.16979751083923, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-59.86721241784519, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-170.39129688155938`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-124.33959502167846`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-78.28789316179756, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-193.41714781149983`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-191.1145627185058, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-188.81197762551176`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-186.5093925325177, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-184.20680743952366`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-181.90422234652962`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-179.60163725353556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-177.29905216054152`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-174.99646706754748`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-172.69388197455342`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-168.08871178856535`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-165.78612669557128`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-163.48354160257725`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-161.1809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-158.87837141658915`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-156.5757863235951, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-154.27320123060107`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-151.970616137607, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-149.66803104461297`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-147.36544595161894`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-145.06286085862487`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-142.76027576563084`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-140.4576906726368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-138.15510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-135.8525204866487, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-133.54993539365464`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-131.2473503006606, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-128.94476520766656`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-126.64218011467251`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-122.03700992868443`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-119.73442483569038`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-117.43183974269633`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-115.12925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-112.82666955670824`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-110.52408446371419`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-108.22149937072015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-105.9189142777261, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-103.61632918473205`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-101.31374409173802`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-99.01115899874397, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-96.70857390574992, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-94.40598881275588, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-92.10340371976183, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-89.80081862676778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-87.49823353377374, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-85.19564844077969, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-82.89306334778564, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-80.5904782547916, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-75.9853080688035, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-73.68272297580947, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-71.38013788281542, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-69.07755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-66.77496769682732, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-64.47238260383328, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-62.16979751083923, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-59.86721241784519, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-52.95945713886305, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-50.65687204586901, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-48.35428695287496, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-43.74911676688687, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-41.44653167389282, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-39.14394658089878, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{0., 
        FormBox["0", TraditionalForm]}, {50., 
        FormBox["50", TraditionalForm]}, {100., 
        FormBox["100", TraditionalForm]}, {150., 
        FormBox["150", TraditionalForm]}, {200., 
        FormBox["200", TraditionalForm]}, {250., 
        FormBox["250", TraditionalForm]}, {300., 
        FormBox["300", TraditionalForm]}, {350., 
        FormBox["350", TraditionalForm]}}, {{0., 
        FormBox["0", TraditionalForm]}, {50., 
        FormBox["50", TraditionalForm]}, {100., 
        FormBox["100", TraditionalForm]}, {150., 
        FormBox["150", TraditionalForm]}, {200., 
        FormBox["200", TraditionalForm]}, {250., 
        FormBox["250", TraditionalForm]}, {300., 
        FormBox["300", TraditionalForm]}, {350., 
        FormBox["350", TraditionalForm]}}}}],
  GridLines->FrontEndValueCache[{{0, 50, 100, 150, 200, 250, 300, 350, {110, {
        RGBColor[
         Rational[2, 3], 0, 0], 
        Thickness[Large]}}}, 
     Charting`ScaledTickValues[{Log, Exp}]}, {{
     0., 50., 100., 150., 200., 250., 300., 350., {110., {
        RGBColor[0.6666666666666666, 0., 0.], 
        Thickness[Large]}}}, {{-170.39129688155938`, 
       Directive[
        AbsoluteThickness[0.1]]}, {-124.33959502167846`, 
       Directive[
        AbsoluteThickness[0.1]]}, {-78.28789316179756, 
       Directive[
        AbsoluteThickness[0.1]]}, {-32.23619130191664, 
       Directive[
        AbsoluteThickness[0.1]]}}}],
  GridLinesStyle->Directive[
    GrayLevel[0.4, 0.5], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    StyleBox["\"Eigenvalues of \[CapitalDelta]\"", 25, StripOnInput -> False],
     TraditionalForm],
  PlotRange->{{0., 360}, {-191.62637684814274`, -22.94782064198912}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.769434331319274*^9, 3.7694343415824594`*^9}, 
   3.769434398343706*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"fab0c843-e746-49d1-a5a5-162e238009d3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1536, 821},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1270, 34, 66, "Text",ExpressionUUID->"b2b7d281-0eb5-45ec-95ff-ed7d5ecb744d"],
Cell[CellGroupData[{
Cell[1853, 58, 558, 14, 100, "Title",ExpressionUUID->"9ca413a5-4279-48e5-a677-e5547c927f1e"],
Cell[CellGroupData[{
Cell[2436, 76, 568, 15, 76, "Section",ExpressionUUID->"20ae8619-f5bb-4553-a477-0756f986674b"],
Cell[3007, 93, 229, 4, 34, "Text",ExpressionUUID->"05ef30cb-e218-4fb6-9cd0-25031d8354e0"],
Cell[CellGroupData[{
Cell[3261, 101, 1299, 29, 48, "Input",ExpressionUUID->"c3d266bd-42ed-4054-b4de-41781be2da63"],
Cell[4563, 132, 348, 5, 32, "Output",ExpressionUUID->"fe22cd2b-4f16-42d9-9392-cbfc0aa3a608"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[4960, 143, 758, 16, 91, "Section",ExpressionUUID->"cc934213-2663-47e1-a203-31a9e7279bcd"],
Cell[5721, 161, 570, 13, 34, "Text",ExpressionUUID->"0be48f05-91a1-4c9e-adae-c816eb348f7c"],
Cell[6294, 176, 916, 17, 67, "Input",ExpressionUUID->"01dd0249-d342-4a99-904d-1cd6c7eb28fc"]
}, Closed]],
Cell[CellGroupData[{
Cell[7247, 198, 578, 14, 55, "Section",ExpressionUUID->"a0d962a6-9760-4ac2-bb43-e5cd8f8c43ce"],
Cell[7828, 214, 558, 9, 28, "Input",ExpressionUUID->"a7544411-afaa-4dfc-9f0d-b70bd9d63388"]
}, Closed]],
Cell[CellGroupData[{
Cell[8423, 228, 160, 3, 53, "Section",ExpressionUUID->"d28e429e-ee0a-40be-9895-0d38d34442be"],
Cell[8586, 233, 277, 6, 34, "Text",ExpressionUUID->"bf6e017b-a447-4fcb-afb0-23ee4448d797"],
Cell[8866, 241, 684, 19, 28, "Input",ExpressionUUID->"a34f098b-6945-4af7-b390-5457823f5506"],
Cell[CellGroupData[{
Cell[9575, 264, 2108, 53, 48, "Input",ExpressionUUID->"48edf500-05e1-4d27-acba-8e0745d2cc65"],
Cell[11686, 319, 31899, 642, 421, "Output",ExpressionUUID->"fab0c843-e746-49d1-a5a5-162e238009d3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Tropical_Grassmannian.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    162319,       3076]
NotebookOptionsPosition[    158937,       3015]
NotebookOutlinePosition[    159377,       3032]
CellTagsIndexPosition[    159334,       3029]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Ancillary file (1/3) to \[OpenCurlyDoubleQuote]Notes on Biadjoint \
Amplitudes, ",
  FontSize->12,
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"Trop", " ", 
    RowBox[{"G", "(", 
     RowBox[{"3", ",", "7"}], ")"}]}], TraditionalForm]],
  FontSize->12,
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "d9d14734-c325-4e7e-9264-d660333b328e"],
 StyleBox[" and ",
  FontSize->12,
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"X", "(", 
    RowBox[{"3", ",", "7"}], ")"}], TraditionalForm]],
  FontSize->12,
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "1257384e-ece4-48fe-a8c8-4065a6e595bc"],
 StyleBox[" Scattering Equations\[CloseCurlyDoubleQuote]\nby Freddy Cachazo \
and Jairo M. Rojas \n(arXiv: 1906.05979).",
  FontSize->12,
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7686861933555174`*^9, 3.7686862732795177`*^9}, {
   3.7686872326684113`*^9, 3.768687250554773*^9}, {3.7687697135978885`*^9, 
   3.7687698006955633`*^9}, {3.768769853778659*^9, 3.7687698887785587`*^9}, {
   3.7693794849763217`*^9, 3.769379485476334*^9}, 3.769379575299033*^9, {
   3.7914658576838675`*^9, 
   3.791465860139534*^9}},ExpressionUUID->"2a9ed2df-7b64-444f-935c-\
a5a9043e5bee"],

Cell[CellGroupData[{

Cell["Biadjoint Amplitudes Using Tropical Grassmannian Trop G(3,7)", "Title",
 CellChangeTimes->{{3.768599663795903*^9, 3.76859967280956*^9}, {
  3.768687201842211*^9, 3.7686872034982224`*^9}, {3.7686872552723*^9, 
  3.7686872607397604`*^9}},ExpressionUUID->"d330ad76-2942-4ca2-96b5-\
1d744ba0066a"],

Cell[CellGroupData[{

Cell["\<\
Identification of all 1064 Planar Feynman Diagrams for the Canonical Order\
\>", "Section",
 CellChangeTimes->{{3.7686006971822643`*^9, 3.768600706633171*^9}, {
  3.7686872741898737`*^9, 3.76868727940738*^9}, {3.76876265675831*^9, 
  3.7687626825365095`*^9}, {3.7693786969485593`*^9, 
  3.769378712351227*^9}},ExpressionUUID->"6f58214d-3529-4ab0-9bf9-\
b90689ac9c3d"],

Cell["\<\
We identify all facets of the Trop G(3,7)  which are compatible with the \
canonical order, i.e., for which all six rays map to planar poles. We find \
1064 out of the 252,000 facets. For each one of the 1064 facets we list the \
corresponding product of six kinematic invariants.  \
\>", "Text",
 CellChangeTimes->{{3.768687282750163*^9, 3.768687300542844*^9}, {
  3.7687591295033097`*^9, 3.7687591389277096`*^9}, {3.76876269020111*^9, 
  3.76876273411651*^9}, {3.7687627857831097`*^9, 3.76876295551731*^9}, {
  3.768769920494527*^9, 3.7687699206064515`*^9}, {3.7693786930118375`*^9, 
  3.769378693480644*^9}},ExpressionUUID->"de3d8327-e312-47f3-9360-\
f790af388a5a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[DoubleStruckOne]", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<planarFeynmanDiagramscanonicalorder\>\""}]}], "Input",
 CellChangeTimes->{{3.7686003787242146`*^9, 3.768600394353979*^9}, {
   3.768600689871362*^9, 3.7686006908086405`*^9}, {3.768653362230734*^9, 
   3.768653371478553*^9}, {3.76865347206421*^9, 3.768653476172615*^9}, {
   3.7686535436901617`*^9, 3.7686535528130393`*^9}, 3.7686538528605456`*^9, {
   3.768653892866768*^9, 3.7686538999900875`*^9}, 3.7686546028567057`*^9, {
   3.7687699408731966`*^9, 3.768769947607442*^9}, 3.7687700672741585`*^9, {
   3.769380427816199*^9, 3.7693804328150578`*^9}, {3.769440300619403*^9, 
   3.7694403266601863`*^9}, {3.7694404977679653`*^9, 3.76944050935903*^9}, {
   3.769440592495386*^9, 3.7694405998061347`*^9}, 3.769440738228716*^9, {
   3.7694408552869673`*^9, 3.7694408627383437`*^9}, {3.76944173219119*^9, 
   3.7694417324723763`*^9}, {3.7694450125940137`*^9, 3.7694450255910134`*^9}, 
   3.769459213484377*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"71e207b6-353d-4a25-8d06-139df3022124"],

Cell[CellGroupData[{

Cell[BoxData[{"planarFeynmanDiagramscanonicalorder", "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "planarFeynmanDiagramscanonicalorder", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.7694454359929733`*^9, 3.7694454367794547`*^9}, {
  3.769459404562577*^9, 3.7694594130294943`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e12fc612-9202-430e-a985-a4d0f4eecd1e"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
              "7"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "1", ",", 
              "2"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "2", ",", "7", ",", "5", ",", "6", ",", "3", ",", 
              "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "2", ",", "3", ",", "4", ",", "1", ",", "7", ",", "5", ",", 
              "6"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "6", ",", "7", ",", "4", ",", 
              "5"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "6", ",", "7", ",", "4", ",", "5", ",", "2", ",", 
              "3"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"5", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "2", ",", "7", ",", "3", ",", "4", ",", "5", ",", 
              "6"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1", ",", 
              "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"5", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "2", ",", "7", ",", "5", ",", "6", ",", "3", ",", 
              "4"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "5", ",", "6", ",", "7", ",", "3", ",", "4", ",", "1", ",", 
              "2"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"1", ",", "2", ",", "6", ",", "7"}], "]"}]}], ",", 
           TemplateBox[{"1055"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
              "7"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "6", ",", "7", ",", "2", ",", "3", ",", "4", ",", 
              "5"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "4", ",", "5", ",", "2", ",", "3", ",", "6", ",", "7", ",", 
              "1"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "6", ",", "7", ",", "1", ",", "2", ",", "4", ",", "5", ",", 
              "3"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
              "7"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "3", ",", "4", ",", "5", ",", "1", ",", "2", ",", "6", ",", 
              "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "4", ",", "5", ",", "2", ",", "3", ",", "6", ",", "7", ",", 
              "1"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "6", ",", "7", ",", "1", ",", "2", ",", "4", ",", "5", ",", 
              "3"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "1", ",", "6", ",", "7", ",", "2", ",", "3", ",", "4", ",", 
              "5"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "4", ",", "5", ",", "2", ",", "3", ",", "6", ",", "7", ",", 
              "1"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "6", ",", "7", ",", "1", ",", "2", ",", "4", ",", "5", ",", 
              "3"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"\[ScriptCapitalR]", "[", 
             RowBox[{
             "3", ",", "4", ",", "5", ",", "1", ",", "2", ",", "6", ",", 
              "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptS]", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
            RowBox[{"\[ScriptT]", "[", 
             RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "4", ",", "5", ",", "2", ",", "3", ",", "6", ",", "7", ",", 
              "1"}], "]"}], " ", 
            RowBox[{"\[ScriptCapitalW]", "[", 
             RowBox[{
             "6", ",", "7", ",", "1", ",", "2", ",", "4", ",", "5", ",", 
              "3"}], "]"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{65., {3., 9.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 17193651877110131223, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 17193651877110131223, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 17193651877110131223, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[17193651877110131223 === $SessionID, 
   Out[4], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.769445437142724*^9, 3.769445451268298*^9}, 
   3.769459110793579*^9, 3.7694591577630796`*^9, {3.7694594000480113`*^9, 
   3.7694594134667015`*^9}, {3.7826541300993853`*^9, 3.782654156112072*^9}, 
   3.7826577762192135`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"79a44264-c4d1-487e-bcd6-4aa1161a5f78"],

Cell[BoxData["1064"], "Output",
 CellChangeTimes->{{3.769445437142724*^9, 3.769445451268298*^9}, 
   3.769459110793579*^9, 3.7694591577630796`*^9, {3.7694594000480113`*^9, 
   3.7694594134667015`*^9}, {3.7826541300993853`*^9, 3.782654156112072*^9}, 
   3.7826577762382193`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"f4b40260-8b99-49d2-aa5d-52cbba2401d5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example of Kinematics for Explicit Evaluation ", "Section",
 CellChangeTimes->{{3.7686007225982075`*^9, 3.768600734907756*^9}, {
   3.768687318819965*^9, 3.7686873191011553`*^9}, 3.7687631118899097`*^9, {
   3.769379071181874*^9, 
   3.769379094239159*^9}},ExpressionUUID->"a2db0ccb-a837-4479-bbdd-\
33c72507c3bf"],

Cell[TextData[{
 "Kinematic invariants s, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "4"], TraditionalForm]],ExpressionUUID->
  "b0cf690d-1a78-4101-b642-1f59716db6bc"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "5"], TraditionalForm]],ExpressionUUID->
  "fc2498cc-a0d2-4d3d-b179-2f27b202fac2"],
 ", R, W and U are defined and given value."
}], "Text",
 CellChangeTimes->{{3.7686873146022067`*^9, 3.7686873999103093`*^9}, {
  3.769378969360112*^9, 3.7693789812946353`*^9}, {3.7693790981757097`*^9, 
  3.769379098941137*^9}},ExpressionUUID->"dcebbc8d-e8eb-4175-b64c-\
b19b19f7b33c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"\[ScriptS]", ",", "Orderless"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptS]", "[", 
    RowBox[{"a_", ",", "a_", ",", "b_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptT]", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"Total", "[", 
    RowBox[{"\[ScriptS]", "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptT]", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], ":=", 
   RowBox[{"Total", "[", 
    RowBox[{"\[ScriptS]", "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalR]", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptT]", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "+", 
    RowBox[{"\[ScriptS]", "[", 
     RowBox[{"d", ",", "e", ",", "f"}], "]"}], "+", 
    RowBox[{"\[ScriptS]", "[", 
     RowBox[{"d", ",", "e", ",", "g"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalW]", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptT]", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
    RowBox[{"\[ScriptT]", "[", 
     RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "]"}], "+", 
    RowBox[{"\[ScriptS]", "[", 
     RowBox[{"a", ",", "b", ",", "g"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalU]", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"\[ScriptT]", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "+", 
    RowBox[{"\[ScriptT]", "[", 
     RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "g"}], "]"}], "+", 
    RowBox[{"\[ScriptT]", "[", 
     RowBox[{"e", ",", "f", ",", "g", ",", "a", ",", "b"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.768654387422165*^9, 3.768654455405942*^9}, {
  3.76865461918112*^9, 3.768654643753436*^9}, {3.7687701489227657`*^9, 
  3.76877021155514*^9}, {3.769378418912545*^9, 3.769378442250819*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b6ff4a8a-732f-4160-9800-fe09a96d744e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"s", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"5", ",", "6", ",", "7"}], "]"}], " ", "=", "397"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"4", ",", "6", ",", "7"}], "]"}], " ", "=", "467"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"4", ",", "5", ",", "7"}], "]"}], " ", "=", "569"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"4", ",", "5", ",", "6"}], "]"}], " ", "=", 
   FractionBox["107", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "6", ",", "7"}], "]"}], " ", "=", "491"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "5", ",", "7"}], "]"}], " ", "=", "587"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "5", ",", "6"}], "]"}], " ", "=", 
   FractionBox["149", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "4", ",", "7"}], "]"}], " ", "=", "601"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], " ", "=", 
   FractionBox["181", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], " ", "=", 
   FractionBox["227", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "6", ",", "7"}], "]"}], " ", "=", "523"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "5", ",", "7"}], "]"}], " ", "=", "613"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "5", ",", "6"}], "]"}], " ", "=", 
   FractionBox["157", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "4", ",", "7"}], "]"}], " ", "=", "631"}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], " ", "=", 
   FractionBox["193", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], " ", "=", 
   FractionBox["233", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3", ",", "7"}], "]"}], " ", "=", 
   RowBox[{"-", 
    FractionBox["610118", "125"]}]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], " ", "=", 
   FractionBox["199", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], " ", "=", 
   FractionBox["241", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", "=", 
   FractionBox["257", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "6", ",", "7"}], "]"}], " ", "=", 
   RowBox[{"-", 
    FractionBox["469959", "250"]}]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "5", ",", "7"}], "]"}], " ", "=", 
   RowBox[{"-", 
    FractionBox["1084039", "500"]}]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "5", ",", "6"}], "]"}], " ", "=", 
   FractionBox["173", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "4", ",", "7"}], "]"}], " ", "=", 
   RowBox[{"-", 
    FractionBox["1135107", "500"]}]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", "=", 
   FractionBox["211", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", "=", 
   FractionBox["251", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "3", ",", "7"}], "]"}], " ", "=", 
   FractionBox["801017", "250"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], " ", "=", 
   FractionBox["227", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], " ", "=", 
   FractionBox["263", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", "=", 
   FractionBox["271", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "7"}], "]"}], " ", "=", 
   FractionBox["779001", "250"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], " ", "=", 
   FractionBox["239", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", "=", 
   FractionBox["277", "1000"]}], ";", " ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", "=", 
   FractionBox["283", "1000"]}], ";", "    ", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", "=", 
   RowBox[{"-", 
    FractionBox["4139", "1000"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"a_", ",", "a_", ",", "b_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"Total", "[", 
    RowBox[{"s", "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], ":=", 
   RowBox[{"Total", "[", 
    RowBox[{"s", "@@@", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"d", ",", "e", ",", "f"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"d", ",", "e", ",", "g"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{
    "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
    RowBox[{"t", "[", 
     RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"a", ",", "b", ",", "g"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U", "[", 
   RowBox[{
   "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "+", 
   RowBox[{"t", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "g"}], "]"}], "+", 
   RowBox[{"t", "[", 
    RowBox[{"e", ",", "f", ",", "g", ",", "a", ",", "b"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7686005095169864`*^9, 3.7686005806942835`*^9}, {
  3.7686006121086407`*^9, 3.768600636836994*^9}, {3.769378169071128*^9, 
  3.7693783815620794`*^9}, {3.7693784126172986`*^9, 3.7693784340497484`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f8787d38-92b0-47f0-9df4-8a79c8bcce55"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples of Amplitudes", "Section",
 CellChangeTimes->{{3.768600742077978*^9, 3.7686007487951546`*^9}, {
  3.768653254193714*^9, 3.768653260879636*^9}, {3.7686548088382635`*^9, 
  3.768654811353327*^9}, {3.7686874272163897`*^9, 3.7686874273882*^9}, {
  3.7693786683927717`*^9, 
  3.7693786724699297`*^9}},ExpressionUUID->"b743af48-5ef3-480c-b339-\
1a9843762955"],

Cell["\<\
Biadjoint amplitude computation following the discussion in section 2.1 using \
Eq. 2.11:  \
\>", "Text",
 CellChangeTimes->{{3.7686874327461634`*^9, 3.7686874836874104`*^9}, {
  3.76876339247251*^9, 3.7687634432635098`*^9}, {3.769378722270755*^9, 
  3.769378743343927*^9}},ExpressionUUID->"9d6a7896-b706-4740-9074-\
2eac8a50912d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"intersectionplanarFeynmanDiagrams", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"planarFeynmanDiagrams", "[", "a", "]"}], "\[Intersection]", 
    RowBox[{"planarFeynmanDiagrams", "[", "b", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mTrop", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"intersection", ",", "lenintersection"}], "}"}], ",", 
    RowBox[{
     RowBox[{"intersection", "=", 
      RowBox[{"intersectionplanarFeynmanDiagrams", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], ";", 
     RowBox[{"lenintersection", "=", 
      RowBox[{"Length", "[", "intersection", "]"}]}], ";", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "lenintersection"], 
       FractionBox["1", 
        RowBox[{
        "intersection", "\[LeftDoubleBracket]", "i", 
         "\[RightDoubleBracket]"}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[ScriptS]", "\[Rule]", "s"}], ",", 
        RowBox[{"\[ScriptT]", "\[Rule]", "t"}], ",", 
        RowBox[{"\[ScriptCapitalR]", "\[Rule]", "R"}], ",", 
        RowBox[{"\[ScriptCapitalW]", "\[Rule]", "W"}], ",", 
        RowBox[{"\[ScriptCapitalU]", "\[Rule]", "U"}]}], "}"}]}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.7686548634034038`*^9, 3.7686548655749135`*^9}, {
  3.7687702275618024`*^9, 3.768770251252845*^9}, {3.7687702820813036`*^9, 
  3.7687705158106036`*^9}, {3.76937882033261*^9, 3.7693788253472433`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"0b9dfd53-f0a3-4e30-80d7-884e3d90812a"],

Cell["Applying the formula for pair of orderings \[DoubleStruckOne]|\
\[DoubleStruckOne] and 1234756|\[DoubleStruckOne]", "Text",
 CellChangeTimes->{
  3.76876350443351*^9},ExpressionUUID->"886cfdee-900f-4ff8-8cf0-fd144a786484"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"planarFeynmanDiagrams", "[", "ord_", "]"}], ":=", 
  RowBox[{"planarFeynmanDiagramscanonicalorder", "/.", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptS]", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptS]", "[", 
        RowBox[{"a", ",", "b", ",", "c"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[RuleDelayed]", 
          RowBox[{
          "ord", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"2", "\[RuleDelayed]", 
          RowBox[{
          "ord", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"3", "\[RuleDelayed]", 
          RowBox[{
          "ord", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"4", "\[RuleDelayed]", 
          RowBox[{
          "ord", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"5", "\[RuleDelayed]", 
          RowBox[{
          "ord", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"6", "\[RuleDelayed]", 
          RowBox[{
          "ord", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}]}], 
         ",", 
         RowBox[{"7", "\[RuleDelayed]", 
          RowBox[{
          "ord", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}]}]}], 
        "}"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"mTrop", "[", 
  RowBox[{"\[DoubleStruckOne]", ",", "\[DoubleStruckOne]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{"mTrop", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "5", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.7686006673454227`*^9, 3.7686006677671986`*^9}, {
   3.768653950087618*^9, 3.768654033458661*^9}, {3.7686540695752535`*^9, 
   3.7686542152438326`*^9}, {3.768654730215962*^9, 3.7686547491492558`*^9}, {
   3.7686548042142367`*^9, 3.7686548423458495`*^9}, {3.768770287803204*^9, 
   3.7687702894929457`*^9}, 3.769380450685996*^9, {3.782654070746368*^9, 
   3.782654152744915*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"91fe37a1-3d52-4ba1-92c1-ccbbd9661520"],

Cell[BoxData[
 RowBox[{"20041858142569099507131843111757212389858767256649046443811812542013\
839474601973684507475136786057764660454979408021282936720250223361203874130608\
15525739238298493341064453125", "/", 
  "196908572593246738715463084772199722016898741634962356370769805471408721929\
163980425278236792701042356388319034415125701721819575203537303964803014689639\
403266740067347947574907016192"}]], "Output",
 CellChangeTimes->{{3.768654850984475*^9, 3.7686548696987934`*^9}, 
   3.7686579629125943`*^9, 3.7686627277034054`*^9, 3.768770255906729*^9, 
   3.7687702912805357`*^9, {3.768770374882608*^9, 3.7687703971475906`*^9}, 
   3.7687704525742426`*^9, 3.76877243970085*^9, 3.7687726854806705`*^9, 
   3.7693781214571657`*^9, 3.7693784005730906`*^9, 3.7693785090994506`*^9, 
   3.769378551494416*^9, {3.7693786173420944`*^9, 3.769378625387048*^9}, 
   3.769378829377389*^9, 3.769379126028424*^9, 3.769379277721323*^9, 
   3.769380370409728*^9, {3.7694450303867073`*^9, 3.7694450448684006`*^9}, 
   3.7694591116059237`*^9, 3.7694591615746875`*^9, {3.7826541305252466`*^9, 
   3.782654159364035*^9}, 3.7826577791230116`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"33b69c15-8f81-4ab8-8c78-67e875b3fe0c"],

Cell[BoxData["1.0178255765415295`*^-8"], "Output",
 CellChangeTimes->{{3.768654850984475*^9, 3.7686548696987934`*^9}, 
   3.7686579629125943`*^9, 3.7686627277034054`*^9, 3.768770255906729*^9, 
   3.7687702912805357`*^9, {3.768770374882608*^9, 3.7687703971475906`*^9}, 
   3.7687704525742426`*^9, 3.76877243970085*^9, 3.7687726854806705`*^9, 
   3.7693781214571657`*^9, 3.7693784005730906`*^9, 3.7693785090994506`*^9, 
   3.769378551494416*^9, {3.7693786173420944`*^9, 3.769378625387048*^9}, 
   3.769378829377389*^9, 3.769379126028424*^9, 3.769379277721323*^9, 
   3.769380370409728*^9, {3.7694450303867073`*^9, 3.7694450448684006`*^9}, 
   3.7694591116059237`*^9, 3.7694591615746875`*^9, {3.7826541305252466`*^9, 
   3.782654159364035*^9}, 3.782657779154252*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"78cb568f-3f9e-44f2-925f-6fcbbca7e24b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["9504979099595717344900682363325262451171875", 
   "6334168984331550207067169723103822038604735045901661312"]}]], "Output",
 CellChangeTimes->{{3.768654850984475*^9, 3.7686548696987934`*^9}, 
   3.7686579629125943`*^9, 3.7686627277034054`*^9, 3.768770255906729*^9, 
   3.7687702912805357`*^9, {3.768770374882608*^9, 3.7687703971475906`*^9}, 
   3.7687704525742426`*^9, 3.76877243970085*^9, 3.7687726854806705`*^9, 
   3.7693781214571657`*^9, 3.7693784005730906`*^9, 3.7693785090994506`*^9, 
   3.769378551494416*^9, {3.7693786173420944`*^9, 3.769378625387048*^9}, 
   3.769378829377389*^9, 3.769379126028424*^9, 3.769379277721323*^9, 
   3.769380370409728*^9, {3.7694450303867073`*^9, 3.7694450448684006`*^9}, 
   3.7694591116059237`*^9, 3.7694591615746875`*^9, {3.7826541305252466`*^9, 
   3.782654159364035*^9}, 3.782657781177575*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"348e2e3c-3519-4eeb-83fa-202539451f73"],

Cell[BoxData[
 RowBox[{"-", "1.5005881786715208`*^-12"}]], "Output",
 CellChangeTimes->{{3.768654850984475*^9, 3.7686548696987934`*^9}, 
   3.7686579629125943`*^9, 3.7686627277034054`*^9, 3.768770255906729*^9, 
   3.7687702912805357`*^9, {3.768770374882608*^9, 3.7687703971475906`*^9}, 
   3.7687704525742426`*^9, 3.76877243970085*^9, 3.7687726854806705`*^9, 
   3.7693781214571657`*^9, 3.7693784005730906`*^9, 3.7693785090994506`*^9, 
   3.769378551494416*^9, {3.7693786173420944`*^9, 3.769378625387048*^9}, 
   3.769378829377389*^9, 3.769379126028424*^9, 3.769379277721323*^9, 
   3.769380370409728*^9, {3.7694450303867073`*^9, 3.7694450448684006`*^9}, 
   3.7694591116059237`*^9, 3.7694591615746875`*^9, {3.7826541305252466`*^9, 
   3.782654159364035*^9}, 3.782657781189544*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"0214f915-587a-4fab-bee2-e0e92c5a57f3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition of the Sign Function", "Section",
 CellChangeTimes->{{3.76876384277071*^9, 3.76876384924571*^9}, {
  3.769378681249116*^9, 
  3.769378685138843*^9}},ExpressionUUID->"13812baf-db66-4e85-85c1-\
9df71572cbd7"],

Cell["\<\
As it is well known from the standard k=2 CHY formulation, \
m(\[Alpha]|\[Beta]) = (-1)^\[Omega](\[Alpha],\[Beta]) \[CapitalSigma] Feynman \
diagrams. Up to this point we have given the prescription for computing the \
sum over Feynman diagrams in the function mTrop[\[Alpha],\[Beta]]. The \
definition of the sign function (-1)^\[Omega](\[Alpha],\[Beta]) is given \
below for all 29 classes of orderings that can appear. We have provided the \
definition so that (-1)^\[Omega](\[Alpha],\[Beta]) \[CapitalSigma] Feynman \
diagrams matches the CHY computation m(\[Alpha]|\[Beta]) for k=4. This is \
done in order to perform the computation of the total number of solutions \
described in section 4 of the paper. However, translating from k=4 to k=3 is \
straightforward.\
\>", "Text",
 CellChangeTimes->{{3.76876385350551*^9, 3.76876403000811*^9}, {
   3.7687640611391096`*^9, 3.7687640763551097`*^9}, {3.7687727420142093`*^9, 
   3.768772742248565*^9}, 
   3.7693786568640413`*^9},ExpressionUUID->"6f635e01-f6eb-47c4-9101-\
8173a0682007"],

Cell[TextData[Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvU9oJNmZt1vjuW3LbjCibY/TA41l05hc2I26MZ6kcLd18SYvzEJ8dy4I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    "], {{0, 1133}, {1118, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{1118, 1133},
  PlotRange->{{0, 1118}, {0, 1133}}]], "Output",
 CellChangeTimes->{
  3.7687725975522304`*^9},ExpressionUUID->"118ce59e-47ff-498b-80fb-\
5a7d09fae018"]], "Text",
 CellChangeTimes->{
  3.7687726673795424`*^9},ExpressionUUID->"38925436-1261-480f-a2bb-\
13c7050b4b8a"],

Cell[CellGroupData[{

Cell["\<\
Comparison with CHY formula evaluated using 1162 solutions for \
m({1,2,3,4,5,6,7},{1,2,3,4,5,6,7}). The first value is obtained by using all \
1064 diagrams evaluated on the kinematics given above. The second value is \
imported from the companion Notebook titled \[OpenCurlyDoubleQuote]1162 \
Solutions\[CloseCurlyDoubleQuote].\
\>", "Subsection",
 CellChangeTimes->{{3.76876160933251*^9, 3.7687616271995096`*^9}, {
   3.76876167644911*^9, 3.76876169626511*^9}, {3.76876198057151*^9, 
   3.7687619896683097`*^9}, 
   3.7693795256854954`*^9},ExpressionUUID->"f2681f26-af2d-4b26-ba73-\
dd5471718324"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mTropComparison", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
      "}"}]}], "]"}], "=", 
   RowBox[{
   "20041858142569099507131843111757212389858767256649046443811812542013839474\
601973684507475136786057764660454979408021282936720250223361203874130608155257\
39238298493341064453125", "/", 
    "1969085725932467387154630847721997220168987416349623563707698054714087219\
291639804252782367927010423563883190344151257017218195752035373039648030146896\
39403266740067347947574907016192"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76876177234311*^9, 3.76876177855391*^9}, {
   3.7687618279867096`*^9, 3.76876183048571*^9}, 3.76876191724671*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"5792b84e-d940-4bad-9369-5362f08a5ce9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mscEqsolsComparison", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
      "}"}]}], "]"}], "=", 
   "1.017811980909915518175321109214767368827063888623071453112473841068358881\
912245277908269447783751323750157707683090746452259686808167340392418420911594\
185808783783711805456077805784740794213462532728176544466707806187090563221704\
659466468614009078593275231346537023980845048194013075856908763330307912829244\
821885747714836096743121368860503548864909241298324364945189002126513725010079\
633737310703099387394227103387151537978288755900129720201807262101206715779796\
98113081609619486740445654091072082036799004271552`497.2770181085907*^-8"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7687618047045097`*^9, 3.76876182208891*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"3f0bc593-47d1-4324-bb17-b5c9e55b57a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"mTropComparison", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
       "}"}]}], "]"}], "/", 
    RowBox[{"mscEqsolsComparison", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
       "}"}]}], "]"}]}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.76876184897671*^9, 3.7687618729151096`*^9}, {
  3.76876191996311*^9, 3.76876194414911*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"3d5d19bf-da8b-469c-ad58-83226c683184"],

Cell[BoxData["1.00001335770443763320349942661965178049`10."], "Output",
 CellChangeTimes->{{3.76876186210031*^9, 3.76876187374191*^9}, {
   3.76876190476371*^9, 3.76876194477311*^9}, 3.76877244187816*^9, 
   3.768772688214436*^9, 3.7693781232535877`*^9, 3.7693784011667*^9, 
   3.7693785521504927`*^9, {3.769378618123128*^9, 3.7693786257150974`*^9}, 
   3.7693788299865913`*^9, 3.769379278502394*^9, 3.7693803710189285`*^9, {
   3.7694450310583963`*^9, 3.7694450455557137`*^9}, 3.769459112355713*^9, 
   3.7694591623713417`*^9, 3.7826541307306976`*^9, 3.7826541617237654`*^9, 
   3.782657781258359*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"730cc76e-6131-44a5-b938-52dbb517f4d4"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1520, 805},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
SpellingDictionaries->{"CorrectWords"->{
 "Biadjoint", "Jairo", "Cachazo", "Trop", "trop"}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1253, 34, 66, "Text",ExpressionUUID->"2a9ed2df-7b64-444f-935c-a5a9043e5bee"],
Cell[CellGroupData[{
Cell[1836, 58, 299, 4, 96, "Title",ExpressionUUID->"d330ad76-2942-4ca2-96b5-1d744ba0066a"],
Cell[CellGroupData[{
Cell[2160, 66, 377, 7, 67, "Section",ExpressionUUID->"6f58214d-3529-4ab0-9bf9-b90689ac9c3d"],
Cell[2540, 75, 678, 11, 56, "Text",ExpressionUUID->"de3d8327-e312-47f3-9360-f790af388a5a"],
Cell[3221, 88, 1334, 23, 67, "Input",ExpressionUUID->"71e207b6-353d-4a25-8d06-139df3022124"],
Cell[CellGroupData[{
Cell[4580, 115, 359, 5, 48, "Input",ExpressionUUID->"e12fc612-9202-430e-a985-a4d0f4eecd1e"],
Cell[4942, 122, 16508, 396, 208, "Output",ExpressionUUID->"79a44264-c4d1-487e-bcd6-4aa1161a5f78"],
Cell[21453, 520, 355, 5, 32, "Output",ExpressionUUID->"f4b40260-8b99-49d2-aa5d-52cbba2401d5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[21857, 531, 320, 5, 53, "Section",ExpressionUUID->"a2db0ccb-a837-4479-bbdd-33c72507c3bf"],
Cell[22180, 538, 599, 16, 34, "Text",ExpressionUUID->"dcebbc8d-e8eb-4175-b64c-b19b19f7b33c"],
Cell[22782, 556, 2885, 79, 143, "Input",ExpressionUUID->"b6ff4a8a-732f-4160-9800-fe09a96d744e"],
Cell[25670, 637, 7298, 214, 288, "Input",ExpressionUUID->"f8787d38-92b0-47f0-9df4-8a79c8bcce55"]
}, Closed]],
Cell[CellGroupData[{
Cell[33005, 856, 368, 6, 53, "Section",ExpressionUUID->"b743af48-5ef3-480c-b339-1a9843762955"],
Cell[33376, 864, 341, 7, 34, "Text",ExpressionUUID->"9d6a7896-b706-4740-9074-2eac8a50912d"],
Cell[33720, 873, 1687, 41, 129, "Input",ExpressionUUID->"0b9dfd53-f0a3-4e30-80d7-884e3d90812a"],
Cell[35410, 916, 228, 3, 34, "Text",ExpressionUUID->"886cfdee-900f-4ff8-8cf0-fd144a786484"],
Cell[CellGroupData[{
Cell[35663, 923, 2521, 61, 105, "Input",ExpressionUUID->"91fe37a1-3d52-4ba1-92c1-ccbbd9661520"],
Cell[38187, 986, 1211, 17, 71, "Output",ExpressionUUID->"33b69c15-8f81-4ab8-8c78-67e875b3fe0c"],
Cell[39401, 1005, 842, 11, 32, "Output",ExpressionUUID->"78cb568f-3f9e-44f2-925f-6fcbbca7e24b"],
Cell[40246, 1018, 958, 14, 49, "Output",ExpressionUUID->"348e2e3c-3519-4eeb-83fa-202539451f73"],
Cell[41207, 1034, 860, 12, 32, "Output",ExpressionUUID->"0214f915-587a-4fab-bee2-e0e92c5a57f3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42116, 1052, 223, 4, 53, "Section",ExpressionUUID->"13812baf-db66-4e85-85c1-9df71572cbd7"],
Cell[42342, 1058, 1048, 17, 78, "Text",ExpressionUUID->"6f635e01-f6eb-47c4-9101-8173a0682007"],
Cell[43393, 1077, 111165, 1828, 1148, "Text",ExpressionUUID->"38925436-1261-480f-a2bb-13c7050b4b8a"],
Cell[CellGroupData[{
Cell[154583, 2909, 610, 11, 79, "Subsection",ExpressionUUID->"f2681f26-af2d-4b26-ba73-dd5471718324"],
Cell[155196, 2922, 981, 22, 86, "Input",ExpressionUUID->"5792b84e-d940-4bad-9369-5362f08a5ce9"],
Cell[156180, 2946, 1073, 22, 86, "Input",ExpressionUUID->"3f0bc593-47d1-4324-bb17-b5c9e55b57a2"],
Cell[CellGroupData[{
Cell[157278, 2972, 923, 26, 28, "Input",ExpressionUUID->"3d5d19bf-da8b-469c-ad58-83226c683184"],
Cell[158204, 3000, 681, 9, 32, "Output",ExpressionUUID->"730cc76e-6131-44a5-b938-52dbb517f4d4"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


